Human-Machine Co-Adaptation for Robot-Assisted Rehabilitation via Dual-Agent Multiple Model Reinforcement Learning (DAMMRL)

This study introduces a novel approach to robot-assisted ankle rehabilitation by proposing a Dual-Agent Multiple Model Reinforcement Learning (DAMMRL) framework, leveraging multiple model adaptive control (MMAC) and co-adaptive control strategies. In robot-assisted rehabilitation, one of the key challenges is modelling human behaviour due to the complexity of human cognition and physiological systems. Traditional single-model approaches often fail to capture the dynamics of human-machine interactions. Our research employs a multiple model strategy, using simple sub-models to approximate complex human responses during rehabilitation tasks, tailored to varying levels of patient incapacity. The proposed system's versatility is demonstrated in real experiments and simulated environments. Feasibility and potential were evaluated with 13 healthy young subjects, yielding promising results that affirm the anticipated benefits of the approach. This study not only introduces a new paradigm for robot-assisted ankle rehabilitation but also opens the way for future research in adaptive, patient-centred therapeutic interventions.

==> Exercise_Data/data/Fig_plot_RL.m <==
% MATLAB script to read data from two CSV files and plot figures
clear all
close all 
clc 
% Specify the directory and file names
% 
% 

directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-6'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-8'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-3'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-4-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liuhuifang-3'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liuhuifang-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liyaqi-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liyaqi-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\suweidong-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\suweidong-4-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\tongyuhao-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wanghongwei-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-1'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-3'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-4'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-5'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-6'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-7'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-8'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\yuruize-2'; % Change this to your directory path
directory = '\\10.90.21.34\suweidong\0001_Huawei\New_home_2024_Mar_8\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\yuruize-4'; % Change this to your directory path


file1 = 'HumanF.csv';
file2 = 'data.csv';

% Read data from the CSV files
data1 = readtable(fullfile(directory, file1));
data2 = readtable(fullfile(directory, file2));

% Display the first few rows of the data to understand its structure
disp(head(data1));
disp(head(data2));

% Assuming the data contains columns 'Time', 'Value1', and 'Value2' for plotting
time1 = data1.Var1-min(data1.Var1); % Replace 'Time' with the actual time column name
value1_1 = data1.Var2; % Replace 'Value1' with the actual value column name

time2 = data2.Var1-min(data2.Var1); % Replace 'Time' with the actual time column name
value2_1 = data2.Var2; % Replace 'Value1' with the actual value column name
value2_2 = data2.Var3; % Replace 'Value1' with the actual value column name
value2_3 = data2.Var4; % Replace 'Value1' with the actual value column name
value2_4 = data2.Var5; % Replace 'Value1' with the actual value column name

% Create a figure with two subplots
figure;

% Plot the first dataset
subplot(2, 1, 1);
plot(time1, value1_1, '-o', 'DisplayName', 'VR indicator');
hold on;
hold off;
title('Dataset 1');
xlabel('Time');
ylabel('Values');
legend('show');
grid on;

% Plot the second dataset
subplot(2, 1, 2);
plot(time2, value2_1, '-o', 'DisplayName', 'Reference position');
hold on;
%stem(time1, value1_1, '-o', 'DisplayName', 'VR indicator');
plot(time2, value2_2, '--s', 'DisplayName', 'Real position');
plot(time2, value2_3, ':d', 'DisplayName', 'Human action');
plot(time2, value2_4, '-.', 'DisplayName', 'Machine subcontroller selection');
hold off;
title('Dataset 2');
xlabel('Time');
ylabel('Values');
legend('show');
grid on;

% Set paper size and position
set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperSize', [30, 8.5]); % Set the paper size to 8.5x11 inches (letter size)
set(gcf, 'PaperPosition', [0, 0, 30, 8.5]); % Set the position to fill the entire paper

% Save the figure as a PDF file
saveas(gcf, fullfile(directory, 'comparison_plot.pdf'));


% Optionally, save the figure as a .fig file
savefig(fullfile(directory, 'comparison_plot.fig'));


==> Exercise_Data/data/Sa_MSE_RL.m <==
% MATLAB script to read data from multiple directories, calculate MSE, and save results
clear all
close all 
clc 

% List of directories to process
directories = {
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-6', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\anyang-8', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-3', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\huqifan-4-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liuhuifang-3', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liuhuifang-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liyaqi-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\liyaqi-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\suweidong-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\suweidong-4-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\tongyuhao-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wanghongwei-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-1', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-3', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-4', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-5', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-6', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-7', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\wuren-8', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\yuruize-2', 
    'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data\yuruize-4'
};

% Output directory for the MSE results
output_directory = 'D:\New_home\Ankle_Robot_RL_coadaptive\Ankle_Rob_RL\Exercise_Data\data';

file1 = 'HumanF.csv';
file2 = 'data.csv';

% Prepare to save MSE results
output_file = fullfile(output_directory, 'mse_results.txt');
fileID = fopen(output_file, 'w');
fprintf(fileID, 'MSE Results:\n\n');

% Process each directory
for i = 1:length(directories)
    directory = directories{i};
    
    % Read data from the CSV files
    data1 = readtable(fullfile(directory, file1));
    data2 = readtable(fullfile(directory, file2));
    
    % Assuming the data contains columns 'Time', 'Value1', and 'Value2' for plotting
    time1 = data1.Var1 - min(data1.Var1); % Replace 'Var1' with the actual time column name if different
    value1_1 = data1.Var2; % Replace 'Var2' with the actual value column name if different

    time2 = data2.Var1 - min(data2.Var1); % Replace 'Var1' with the actual time column name if different
    value2_1 = data2.Var2; % Replace 'Var2' with the actual value column name if different
    value2_2 = data2.Var3; % Replace 'Var3' with the actual value column name if different
    value2_3 = data2.Var4; % Replace 'Var4' with the actual value column name if different
    value2_4 = data2.Var5; % Replace 'Var5' with the actual value column name if different

    % Calculate MSE for each variable
    mse_ref_position = mean((value2_1).^2); % Real ref MSE
    mse_human_action = mean((value2_1 - value2_3).^2); % Human action MSE
    %mse_machine_subcontroller = mean((value2_1 - value2_4).^2); % Machine subcontroller MSE
    mse_tracking_error = mean((value2_1 - value2_2).^2); % Tracking error MSE (difference between Reference and Real position)

    % Write MSE results to the text file
    fprintf(fileID, 'Directory: %s\n', directory);
    
    %fprintf(fileID, 'Real ref MSE: %.2f\n', mse_ref_position);
    fprintf(fileID, 'Human action MSE: %.2f\n', mse_human_action);
    %fprintf(fileID, 'Machine subcontroller selection MSE: %.2f\n', mse_machine_subcontroller);
    fprintf(fileID, 'Tracking error MSE: %.2f\n\n', mse_tracking_error);
end

% Close the text file
fclose(fileID);

